A Universal Systematic Method to Generate Error Patterns on Memoryless Channels

The high computational cost of approaching the performance of Maximum-likelihood (ML) decoding has limited its practical use for decades. Because the complexity grows exponentially with the message length, researchers have spent years developing algorithms like Ordered Statistics Decoding (OSD), Partial Ordered Statistics Decoding (POSD) and Guessing Random Additive Noise decoding (GRAND) which try to approach ML performance. OSD, POSD and GRAND work by trying to guess the error patterns affecting the received signals. However, there does not exist a systematic method to extend the error pattern guesses to novel channels. This work introduces a systematic method that uses the Probability Density Function (PDF) of a memoryless channel to generate a set of error patterns that can be applied on any future received signal on this channel. Simulation results show that our proposed method applied on GRAND, OSD and POSD generally matches or outperforms current pre-generated error patterns on additive white Gaussian noise (AWGN) channel, mixture of Gaussian distribution channels, Rayleigh fading channel with perfect knowledge of Channel State Information (CSI) and Rayleigh fading channel with no perfect knowledge of Channel State Information (NCSI).

==> Figures/AWGN/convert.py <==
import sys
import os
import argparse

def convert_csv_to_latex_columns(input_file, output_file=None, sample_interval=1):
    """
    Convert a comma-separated two-row file to two columns for LaTeX with sampling.
    First row: x-axis values, Second row: y-axis values
    """
    
    # Read the input file
    try:
        with open(input_file, 'r') as f:
            lines = f.readlines()
    except FileNotFoundError:
        print(f"Error: File '{input_file}' not found.")
        return False
    except Exception as e:
        print(f"Error reading file: {e}")
        return False
    
    # Extract and clean the data
    if len(lines) < 2:
        print("Error: File must contain at least two rows.")
        return False
    
    # Parse x and y values
    x_values = [x.strip() for x in lines[0].split(',') if x.strip()]
    y_values = [y.strip() for y in lines[1].split(',') if y.strip()]
    
    # Check if both rows have the same number of values
    if len(x_values) != len(y_values):
        print(f"Warning: Number of x-values ({len(x_values)}) doesn't match y-values ({len(y_values)})")
        # Use the minimum length
        min_length = min(len(x_values), len(y_values))
        x_values = x_values[:min_length]
        y_values = y_values[:min_length]
    
    print(f"Original data points: {len(x_values)}")
    
    # Apply sampling
    if sample_interval > 1:
        sampled_x = x_values[::sample_interval]
        sampled_y = y_values[::sample_interval]
        print(f"Sampled data points: {len(sampled_x)} (every {sample_interval}th point)")
    else:
        sampled_x = x_values
        sampled_y = y_values
        print("No sampling applied")
    
    # Generate output filename if not provided
    if output_file is None:
        base_name = os.path.splitext(input_file)[0]
        output_file = f"{base_name}_sampled_{sample_interval}.txt"
    
    # Write the two-column format
    try:
        with open(output_file, 'w') as f:
            f.write("% x y\n")
            for x, y in zip(sampled_x, sampled_y):
                f.write(f"{x} {y}\n")
        
        print(f"Conversion successful! Output saved to: {output_file}")
        print(f"Final data points: {len(sampled_x)}")
        return True
        
    except Exception as e:
        print(f"Error writing output file: {e}")
        return False

def main():
    parser = argparse.ArgumentParser(description='Convert CSV to LaTeX two-column format with sampling')
    parser.add_argument('input_file', help='Input CSV file with two rows')
    parser.add_argument('-o', '--output', help='Output file name')
    parser.add_argument('-s', '--sample', type=int, default=100, 
                       help='Sampling interval (e.g., 100 for every 100th point)')
    parser.add_argument('--create-sample', action='store_true', 
                       help='Create a sample input file with 10000 points')
    
    args = parser.parse_args()
    
    if args.create_sample:
        create_large_sample_data()
        return
    
    convert_csv_to_latex_columns(args.input_file, args.output, args.sample)

def create_large_sample_data():
    """Create a sample input file with 10000 data points for testing"""
    # Generate sample data: y = 2x + noise
    import random
    
    x_values = list(range(1, 10001))
    y_values = [2*x + random.uniform(-5, 5) for x in x_values]
    
    with open('large_sample_data.csv', 'w') as f:
        f.write(','.join(map(str, x_values)) + '\n')
        f.write(','.join(map(str, y_values)) + '\n')
    
    print("Large sample file 'large_sample_data.csv' created with 10,000 data points!")

if __name__ == "__main__":
    main()
